Real-Time Systems Optimization with Black-box Constraints and Hybrid Variables

When optimizing real-time systems, designers often face a challenging problem where the schedulability constraints are non-convex, non-continuous, or lack an analytical form to understand their properties. Although the optimization framework NORTH proposed in previous work is general (it works with arbitrary schedulability analysis) and scalable, it can only handle problems with continuous variables, which limits its application. In this paper, we extend the applications of the framework NORTH to problems with a hybrid of continuous and discrete variables. This is achieved in a coordinate-descent method, where the continuous and discrete variables are optimized separately during iterations. The new framework, NORTH+, improves around 20% solution quality than NORTH in experiments.

==> pictures/CompareControl_Hybrid.sh <==
#!/usr/bin/bash

# ************** Adjust settings there **************
ROOT_PATH="/home/zephyr/Programming/Energy_Opt_NLP"
title="ControlPerformance_Hybrid"
MaxTaskNumber=5
# ***************************************************

cp parameters.yaml $ROOT_PATH/sources/parameters.yaml
# clear buffer file content
cd $ROOT_PATH/CompareWithBaseline
python clear_result_files.py  --folder $title
python edit_yaml.py --entry "batchOptimizeFolder" --value $title

perform_optimization() {
	# Optimize energy consumption
	cd $ROOT_PATH/release
	make -j8
	echo "$1 ***** "
	./tests/BatchControl $1
	cd $ROOT_PATH/CompareWithBaseline
	sleep 1
}

for (( jobNumber=5; jobNumber<=$MaxTaskNumber; jobNumber++ ))
do
	# no need to generate task set because the script directly read it
	# python $ROOT_PATH/CompareWithBaseline/ConvertYechengDataset.py --convertionNumber $jobNumber
	echo "$title iteration is: $jobNumber"
	
	# LM, without reorder
	python $ROOT_PATH/CompareWithBaseline/edit_yaml.py --entry "optimizerType" --value 2
	python $ROOT_PATH/CompareWithBaseline/edit_yaml.py --entry "exactJacobian" --value 0
	python $ROOT_PATH/CompareWithBaseline/edit_yaml.py --entry "MaxLoopControl" --value 1000
	python $ROOT_PATH/CompareWithBaseline/edit_yaml.py --entry "jacobianScale" --value 1

	python $ROOT_PATH/CompareWithBaseline/edit_yaml.py --entry "enableReorder" --value 0
	python $ROOT_PATH/CompareWithBaseline/edit_yaml.py --entry "control_sort_exec_weight" --value 0
	python $ROOT_PATH/CompareWithBaseline/edit_yaml.py --entry "control_sort_obj_coeff_weight" --value 0
	perform_optimization $jobNumber
	
	# reorder with RM
	python $ROOT_PATH/CompareWithBaseline/edit_yaml.py --entry "enableReorder" --value 1
	python $ROOT_PATH/CompareWithBaseline/edit_yaml.py --entry "control_sort_exec_weight" --value 0
	python $ROOT_PATH/CompareWithBaseline/edit_yaml.py --entry "control_sort_obj_coeff_weight" --value 0
	perform_optimization $jobNumber

	# # reorder with RM+exec
	# python $ROOT_PATH/CompareWithBaseline/edit_yaml.py --entry "enableReorder" --value 1
	# python $ROOT_PATH/CompareWithBaseline/edit_yaml.py --entry "control_sort_exec_weight" --value 1
	# python $ROOT_PATH/CompareWithBaseline/edit_yaml.py --entry "control_sort_obj_coeff_weight" --value 0
	# perform_optimization $jobNumber

	# reorder with sorting
	python $ROOT_PATH/CompareWithBaseline/edit_yaml.py --entry "enableReorder" --value 1
	python $ROOT_PATH/CompareWithBaseline/edit_yaml.py --entry "control_sort_exec_weight" --value 1
	python $ROOT_PATH/CompareWithBaseline/edit_yaml.py --entry "control_sort_obj_coeff_weight" --value -0.01
	perform_optimization $jobNumber	
done



# visualize the result
cd $ROOT_PATH/CompareWithBaseline

# show the comparison between NORTH and NORTH_RM
python draw_box_plot.py --minTaskNumber 5 --maxTaskNumber $MaxTaskNumber --data_source "EnergySaveRatio" --exp_folder $title --main_data_index 1

# show the comparison between NORTH and NORTH_Sort
python draw_box_plot.py --minTaskNumber 5 --maxTaskNumber $MaxTaskNumber --data_source "EnergySaveRatio" --exp_folder $title --main_data_index 2

cd $ROOT_PATH/CompareWithBaseline/$title
python $ROOT_PATH/CompareWithBaseline/$title/Visualize_performance.py  --minTaskNumber 5 --title $title  --maxTaskNumber $MaxTaskNumber --data_source "Time"

